Efficient Target Activity Detection based on Recurrent Neural Networks

This paper addresses the problem of Target Activity Detection (TAD) for binaural listening devices. TAD denotes the problem of robustly detecting the activity of a target speaker in a harsh acoustic environment, which comprises interfering speakers and noise (cocktail party scenario). In previous work, it has been shown that employing a Feed-forward Neural Network (FNN) for detecting the target speaker activity is a promising approach to combine the advantage of different TAD features (used as network inputs). In this contribution, we exploit a larger context window for TAD and compare the performance of FNNs and Recurrent Neural Networks (RNNs) with an explicit focus on small network topologies as desirable for embedded acoustic signal processing systems. More specifically, the investigations include a comparison between three different types of RNNs, namely plain RNNs, Long Short-Term Memories, and Gated Recurrent Units. The results indicate that all versions of RNNs outperform FNNs for the task of TAD.

==> flatex.py <==

import os
import re
import sys

def is_input(line):
    """
    Determines whether or not a read in line contains an uncommented out
    \input{} statement. Allows only spaces between start of line and
    '\input{}'.
    """
    #tex_input_re = r"""^\s*\\input{[^}]*}""" # input only
    tex_input_re = r"""(^[^\%]*\\input{[^}]*})|(^[^\%]*\\include{[^}]*})"""  # input or include
    return re.search(tex_input_re, line)


def get_input(line):
    """
    Gets the file name from a line containing an input statement.
    """
    tex_input_filename_re = r"""{[^}]*"""
    m = re.search(tex_input_filename_re, line)
    return m.group()[1:]


def combine_path(base_path, relative_ref):
    """
    Combines the base path of the tex document being worked on with the
    relate reference found in that document.
    """
    if (base_path != ""):
        os.chdir(base_path)
    # Handle if .tex is supplied directly with file name or not
    if relative_ref.endswith('.tex'):
        return os.path.join(base_path, relative_ref)
    else:
        return os.path.abspath(relative_ref) + '.tex'


def expand_file(base_file, current_path, include_bbl):
    """
    Recursively-defined function that takes as input a file and returns it
    with all the inputs replaced with the contents of the referenced file.
    """
    output_lines = []
    f = open(base_file, "r")
    for line in f:
        if is_input(line):
            new_base_file = combine_path(current_path, get_input(line))
            output_lines += expand_file(new_base_file, current_path, include_bbl)
            output_lines.append('\n')  # add a new line after each file input
        elif include_bbl and line.startswith("\\bibliography") and (not line.startswith("\\bibliographystyle")):
            output_lines += bbl_file(base_file)
        else:
            output_lines.append(line)
    f.close()
    return output_lines


def bbl_file(base_file):
    """
    Return content of associated .bbl file
    """
    bbl_path = os.path.abspath(os.path.splitext(base_file)[0]) + '.bbl'
    return open(bbl_path).readlines()

def main(base_file, output_file, include_bbl = False):
    
    """
    This "flattens" a LaTeX document by replacing all \input{X} lines w/ the
    text actually contained in X. See associated README.md for details.
    """
    current_path = os.path.split(base_file)[0]
    g = open(output_file, "w")
    g.write(''.join(expand_file(base_file, current_path, include_bbl)))
    g.close()
    return None

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])

